Mutual control of stochastic switching for two electrically coupled superparamagnetic tunnel junctions

Superparamagnetic tunnel junctions (SMTJs) are promising sources for the randomness required by some compact and energy-efficient computing schemes. Coupling SMTJs gives rise to collective behavior that could be useful for cognitive computing. We use a simple linear electrical circuit to mutually couple two SMTJs through their stochastic electrical transitions. When one SMTJ makes a thermally induced transition, the voltage across both SMTJs changes, modifying the transition rates of both. This coupling leads to significant correlation between the states of the two devices. Using fits to a generalized N\'eel-Brown model for the individual thermally bistable magnetic devices, we can accurately reproduce the behavior of the coupled devices with a Markov model.

==> Fig1Plotter.m <==
clc; clear all; 
% close all;


% folder='C:\Users\pnt8\Desktop\SMTJ\Synchronization SMTJ\Parallel\C2-R4';
% folder='C:\Users\pnt8\Desktop\SMTJ\Synchronization SMTJ\Parallel\C6-R2';

% folder='\\cfs2e.nist.gov\683\Neuromorphic\SMTJ experiment backup\Sample-30-7-2019\DIE-R4-C2\SMTJ-C2-R4\MainParameters';

% folder='\\cfs2e.nist.gov\683\Neuromorphic\SMTJ experiment backup\Sample-30-7-2019\DIE-R4-C2\SMTJ-C2-R4\MainParameters\V=0.25\100ms';
% folder='\\cfs2e.nist.gov\683\Neuromorphic\SMTJ experiment backup\Sample-30-7-2019\DIE-R4-C2\SMTJ-C2-R4\MainParameters\V=0.25\1s';

% folder='\\cfs2e.nist.gov\683\Neuromorphic\SMTJ experiment backup\Sample-30-7-2019\DIE-R4-C2\SMTJ-C2-R4\MainParametersToFIT';


folderP=pwd;


%% C2-R4
folder='/home/phil/Desktop/ARTICLE_4/Figure1/RawData/C2-R4/c2r4mainparameters/negs';

% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.25V.dat';   V0=0.25; Rap=1366; Rp=918;   % V0=0.25 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.2V.dat';   V0=0.2; Rap=1388; Rp=922;   % V0=0.2 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.15V.dat';  V0=0.15; Rap=1405; Rp=923;   % V0=0.15 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.1V.dat';  V0=0.1;  Rap=1429; Rp=930;   % V0=0.1 V
% % %  
% % %
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.1V.dat';  V0=-0.1;  Rap=1579; Rp=1002;   % V0=-0.1 V 
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.15V.dat';  V0=-0.15;  Rap=1508; Rp=976;   % V0=-0.15 V
fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.2V.dat';  V0=-0.2;  Rap=1466; Rp=965;   % V0=-0.2 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.25V.dat';  V0=-0.25; Rap=1429; Rp=956;   % V0=-0.25 V

%% DATA importation
cd(folder);

DATA1=importdata(fileExperiment);
text1=DATA1.textdata;
numdata1=DATA1.data;

H1=numdata1(:,1);
Tp1=numdata1(:,2);
Tap1=numdata1(:,3);

epsTp1=numdata1(:,4);
epsTap1=numdata1(:,5);

for i=1:length(H1)
   MSF1(i)=1.0/( Tp1(i)+Tap1(i) );
   Ratio1(i)=Tap1(i)/( Tp1(i)+Tap1(i) );
end

%% Neel-Brown model
Oe=1e-4;
N=length(H1);
hmin=min(H1)*Oe;
hmax=max(H1)*Oe;

dh=(hmax-hmin)/N;

%% Fitting parameters
kB=1.38064852*1e-23;% Boltzmann constant [m^2 kg s^-2 K^-1]
T=300;              % Temperature [K]


Tau0=1e-9;
R0=473;
n=2;


%% SMTJ A: C2-R4
H01=83*Oe;
A= -0.012257;            % Coefficient of the linear dependence of the field-like torque [T][V^-1]
B= -1.5714*1e-4;            % Coefficient of the quadratic dependence of the field-like torque [T][V^-2]
Hk1=0.0068914;          % Field anisotropy [Tesla]
Ic=4.3591*1e-4;
deltaE1=10.5*kB*T;      % Energy barrier [J]


%%
Vc1p=Rp*Ic;
Vc1ap=Rap*Ic;
Vp=  V0*(Rp/(Rp+R0));
Vap= V0*(Rap/(Rap+R0));

% Vap=V1;
% Vp=V1;
% Rap=3000; Rp=1700; 
% Rmean=(Rap+Rp)*0.5;
% V1=V0*(Rmean/(Rmean+R0));

%%



for i=1:N
    
    h(i)=hmin+(i-1)*dh;

    tp1(i)= (Tau0)*exp( (deltaE1/(kB*T))*(1-((Vap)/abs(Vc1p)))*(1 -  ((h(i) + A*Vap + B*Vap*Vap   -H01)/(Hk1)))^n );
    tap1(i)=(Tau0)*exp( (deltaE1/(kB*T))*(1+((Vp)/abs(Vc1ap)))*(1 +  ((h(i) + A*Vp  + B*Vp*Vp     -H01)/(Hk1)))^n );
    
    
    
end
hh1=h;

%% C6-R2
folder='/home/phil/Desktop/ARTICLE_4/Figure1/RawData/C6-R2/c6r2/Vneg';

% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.25V.dat'; V0=0.25; Rap=1258; Rp=805.8;   % V0=0.25 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.2V.dat';   V0=0.2; Rap=1276; Rp=808.7;   % V0=0.2 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.15V.dat';  V0=0.15; Rap=1290; Rp=809.7;   % V0=0.15 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= 0.1V.dat';  V0=0.1;  Rap=1312; Rp=814.9;   % V0=0.1 V
% % %  
% % %
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.1V.dat';  V0=-0.1;    Rap=1443; Rp=871.7;   % V0=-0.1 V 
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.15V.dat';  V0=-0.15;  Rap=1378; Rp=849.6;   % V0=-0.15 V
fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.2V.dat';  V0=-0.2;    Rap=1341; Rp=838.6;   % V0=-0.2 V
% fileExperiment='MeasuredMeanParameters SampleSample-30-7-2019_DIE-R4-C1 Vbias= -0.25V.dat';   V0=-0.25;   Rap=1309; Rp=831.5;   % V0=-0.25 V


%% DATA importation
cd(folder);

DATA2=importdata(fileExperiment);
text2=DATA2.textdata;
numdata2=DATA2.data;

H2=numdata2(:,1);
Tp2=numdata2(:,2);
Tap2=numdata2(:,3);

epsTp2=numdata2(:,4);
epsTap2=numdata2(:,5);

for i=1:length(H2)
   MSF2(i)=1.0/( Tp2(i)+Tap2(i) );
   Ratio2(i)=Tap2(i)/( Tp2(i)+Tap2(i) );
end

%% Neel-Brown model
Oe=1e-4;
N=length(H2);
hmin=min(H2)*Oe;
hmax=max(H2)*Oe;

dh=(hmax-hmin)/N;

%% Fitting parameters
kB=1.38064852*1e-23;% Boltzmann constant [m^2 kg s^-2 K^-1]
T=300;              % Temperature [K]


Tau0=1e-9;
R0=473;
n=2;

%% SMTJ B: C6-R2
H01=83.64*Oe;       % Stray field of the SAF [Tesla]
A=-0.007071;            % Coefficient of the linear dependence of the field-like torque [T][V^-1]
B= 0.021267;            % Coefficient of the quadratic dependence of the field-like torque [T][V^-2]
Hk1=0.006746;    % Field anisotropy [Tesla]
Ic=6.04749*1e-4;
deltaE1=10.98*kB*T; % Energy barrier [J]

%%
%%
Vc1p=Rp*Ic;
Vc1ap=Rap*Ic;
Vp=  V0*(Rp/(Rp+R0));
Vap= V0*(Rap/(Rap+R0));

% Vap=V1;
% Vp=V1;
% Rap=3000; Rp=1700; 
% Rmean=(Rap+Rp)*0.5;
% V1=V0*(Rmean/(Rmean+R0));

%%

clear h;

for i=1:N
    
    h(i)=hmin+(i-1)*dh;

    tp2(i)= (Tau0)*exp( (deltaE1/(kB*T))*(1-((Vap)/abs(Vc1p)))*(1 -  ((h(i) + A*Vap + B*Vap*Vap   -H01)/(Hk1)))^n );
    tap2(i)=(Tau0)*exp( (deltaE1/(kB*T))*(1+((Vp)/abs(Vc1ap)))*(1 +  ((h(i) + A*Vp  + B*Vp*Vp     -H01)/(Hk1)))^n );
    
    
    
end
hh2=h;

%% Plotting
markerSize=12;
fontSize=15;

figure
% plot(H,(Tp),'ob','MarkerSize',markerSize,'LineWidth',2); hold on
% plot(H,(Tap),'or','MarkerSize',markerSize,'LineWidth',2); hold on

errorbar(H1,(Tp1),5*epsTp1,'ob','MarkerSize',markerSize,'LineWidth',2); hold on
errorbar(H1,(Tap1),5*epsTap1,'or','MarkerSize',markerSize,'LineWidth',2); hold on

errorbar(H2,(Tp2),5*epsTp2,'oc','MarkerSize',markerSize,'LineWidth',2); hold on
errorbar(H2,(Tap2),5*epsTap2,'om','MarkerSize',markerSize,'LineWidth',2); hold on

% plot(hh1/Oe,(tp1),'--b','LineWidth',2); hold on
% plot(hh1/Oe,(tap1),'--r','LineWidth',2); hold on
% plot(hh2/Oe,(tp2),'--c','LineWidth',2); hold on
% plot(hh2/Oe,(tap2),'--m','LineWidth',2); hold on

set(gca,'YScale','log');

grid on
% xlabel('Applied in-plane magnetic field (Oe)','interpreter','latex','FontSize',fontSize)
ylabel('Mean dwell times (s)'             ,'interpreter','latex','FontSize',fontSize)

% title(['Dwell time evolution Vapp= ' num2str(V0) 'V'] ,'interpreter','latex','FontSize',fontSize)

% legend('Experiments SMTJ 1: P state','Experiments  SMTJ 1: AP state','Experiments  SMTJ 2: P state','Experiments  SMTJ 2: AP state','Theory SMTJ 1: P state','Theory  SMTJ 1: AP state','Theory  SMTJ 2: P state','Theory  SMTJ 2: AP state')
xlim([70 90])
ylim([1e-6 1e-2])
set(gca,'XTickLabel',[]);

print(['Fit dwelltime ' fileExperiment(1:end-3) 'png' ],'-dpng')

%% CorrCoef:
%     corrcoef(tap,Tap) 
%     corrcoef(tp,Tp)



figure

plot(H1,MSF1*1e-3,'-ob','MarkerSize',markerSize   ,'LineWidth',2);hold on

plot(H2,MSF2*1e-3,'-or','MarkerSize',markerSize   ,'LineWidth',2);hold on

grid on

xlim([70 90])

legend('SMTJ A','SMTJ B')

xlabel('Applied in-plane magnetic field (Oe)','interpreter','latex','FontSize',fontSize)

ylabel('Mean switching frequency (kHz)'             ,'interpreter','latex','FontSize',fontSize)

% title('MSF versus magnetic field','interpreter','latex')

a = get(gca,'XTickLabel'); 

set(gca,'XTickLabel',a,'fontsize',fontSize)

set(gca,'XTickLabelMode','auto')

b = get(gca,'XTickLabel'); 

set(gca,'XTickLabel',b,'fontsize',fontSize)

set(gca,'XTickLabelMode','auto')

print(['Uncoupled MSF vs Hbias '],'-dpng')

 

 

figure

plot(H1,Ratio1,'-ob','MarkerSize',markerSize   ,'LineWidth',2); hold on

plot(H2,Ratio2,'-or','MarkerSize',markerSize   ,'LineWidth',2); hold on

xlim([70 90])

a = get(gca,'XTickLabel'); 

set(gca,'XTickLabel',a,'fontsize',fontSize)

set(gca,'XTickLabelMode','auto')

b = get(gca,'XTickLabel'); 

set(gca,'XTickLabel',b,'fontsize',fontSize)

set(gca,'XTickLabelMode','auto')

legend('SMTJ A','SMTJ B')

grid on

xlabel('Applied in-plane magnetic field (Oe)','interpreter','latex','FontSize',fontSize)

ylabel('Duty cycle'             ,'interpreter','latex','FontSize',fontSize)

% title('Time ratio versus magnetic field','interpreter','latex')

print(['Uncoupled Ratio vs Hbias '],'-dpng')


